Scattering in strong electromagnetic fields: transverse size effects in tBLFQ

The framework of 'time-dependent basis light-front quantisation' (tBLFQ) offers a non-perturbative approach to scattering problems in external fields, based on Fock space truncation. Here we extend tBLFQ to include spatio-temporal field inhomogeneities in multiple spacetime directions. This extension is necessary for the proper modelling of e.g. intense laser fields. We focus on the example of nonlinear Compton scattering of an electron on an axicon-type laser, with an emphasis on the transverse structure of the beam. We analyse the impact of field intensity and particle energy, as well as basis truncation effects, on the radiation spectrum of the scattered electron.

==> figures/rm.sh <==
mv     relative/photon_probability.pdf temp
mv     relative/n60k10e100ks5_2.pdf temp
mv     relative/n100k10e100ks5_2.pdf temp
mv     relative/n100k10e-100ks5.pdf temp
mv     relative/n100k10e100ks5_2.pdf temp
mv     relative/n100k10e-100ks5l10.pdf temp
mv     relative/n100k10e100ks5l10.pdf temp
mv     relative/l1spinprobabilitye-100.pdf temp
mv     relative/l1spinprobabilitye100.pdf temp
mv     relative/l10spinprobabilitye-100.pdf temp
mv     relative/l10spinprobabilitye100.pdf temp
mv     relative/new_invmass.pdf temp
mv     relative/newpdfe-100l1.pdf temp
mv     relative/newpdfe100l1.pdf temp
mv     relative/newpdfe-100l10.pdf temp
mv     relative/newpdfe100l10.pdf temp
mv     relative/n100k10e100ks3.pdf temp
mv     relative/n100k10e100ks5_2.pdf temp
mv     relative/n100k10e100ks7.pdf temp
mv     relative/n100k10e100ks9.pdf temp

